Chemical tagging of the Ursa Major moving group: A northern selection of FGK stars

Stellar kinematic groups are kinematical coherent groups of stars which might share a common origin.These groups spread through the Galaxy over time due to tidal effects caused by Galactic rotation and disc heating.However, the chemical information survives these processes. The information provided by the analysis of chemical elements can reveal the origin of these kinematic groups. Here we investigate the origin of the stars that belong to the Ursa Major Moving Group. We present high-resolution spectroscopic observations obtained from three different spectrographs of kinematically selected FGK stars of the Ursa Major moving group. Stellar atmospheric parameters (Teff, log(g), xi, and [Fe/H]) were determined using our own automatic code (StePar) which makes use of the sensitivity of iron equivalent widths measured in the spectra. We critically compare the StePar results with other methods (Teff values derived using the infrared flux method and log(g) values based on Hipparcos parallaxes). We derived the chemical abundances of 20 elements, and their [X/Fe] ratios of all stars in the sample. We perform a differential abundance analysis with respect to a reference star of the UMa MG (HD115043). We have also carried out a systematic comparison of the abundance pattern of the Ursa Major MG and the Hyades SC with the thin disc stellar abundances. Our chemical tagging analysis indicates that the Ursa Major MG is less affected by field star contamination than other moving groups (such as the Hyades SC). We find a roughly solar iron composition for the finally selected stars, whereas the [X/Fe] ratios are roughly sub-solar except for super-solar Barium abundance.We conclude that 29 out of 44 (i.e. 66 %) candidate stars share a similar chemical composition. In addition, we find that the abundance pattern of the Ursa Major MG might be marginally different from that of the Hyades SC.

==> compiletex.sh <==
#!/bin/sh

#generado dvi
latex $1.tex
latex $1.tex

#generando ps

dvips -t a4 $1.dvi 
#generando pdf
ps2pdf -dPDFSETTINGS=/prepress $1.ps

#leyendo pdf
evince $1.pdf &

